Reinforcement Learning for Robust Parameterized Locomotion Control of Bipedal Robots

Developing robust walking controllers for bipedal robots is a challenging endeavor. Traditional model-based locomotion controllers require simplifying assumptions and careful modelling; any small errors can result in unstable control. To address these challenges for bipedal locomotion, we present a model-free reinforcement learning framework for training robust locomotion policies in simulation, which can then be transferred to a real bipedal Cassie robot. To facilitate sim-to-real transfer, domain randomization is used to encourage the policies to learn behaviors that are robust across variations in system dynamics. The learned policies enable Cassie to perform a set of diverse and dynamic behaviors, while also being more robust than traditional controllers and prior learning-based methods that use residual control. We demonstrate this on versatile walking behaviors such as tracking a target walking velocity, walking height, and turning yaw.

==> figures/evaluate_perturb.py <==
import sys, os, logging
sys.path.append('..')
from baselines.common import tf_util as U
from ppo.run import train
import tensorflow as tf
os.environ["TF_CPP_MIN_LOG_LEVEL"] = "3"
logging.getLogger("tensorflow").setLevel(logging.CRITICAL)
logging.getLogger("tensorflow_hub").setLevel(logging.CRITICAL)
from CassieEnv.CassieEnv import CassieEnv
import time
from utility.utility import *
import argparse

def save_data(name, reward_list, stage_list):
      path = '../data/evaluate/'
      if not os.path.isdir(path):
            os.mkdir(path)
      header = "mean_r,stage"
      data = np.vstack([reward_list, stage_list]).T
      np.savetxt(path + name + '.csv',
                  data,
                  delimiter=',', comments='', header=header)

def main():
      """
      restore latest model from ckpt
      """
      model_dir = "../../tf_models/tf_models/" + args.model
      latest_checkpoint = tf.train.latest_checkpoint(model_dir)
      model_path = latest_checkpoint

      max_timestep = 500
      
      env = CassieEnv(max_timesteps=max_timestep, ref_file="../motions/" + args.ref, is_train=True, curr_iter=0)

      pi = train(max_iters=1, ref_name=args.ref, gpu=False)
      U.load_state(model_path)
      print('Loaded model from: ', model_path, '\n')

      stage_list = [0, 0.5, 0.8, 1]

      reward_list = []
      n_roll_per_stage = 32

      for stage in stage_list:
            for i in range(n_roll_per_stage):
                  env.curr_iter = 1000*stage
                  ob_vf, ob_pol = env.reset()
                  reward_this_epi = 0
                  done = False
                  while not done:
                        ac = pi.act(stochastic=False, ob_vf=ob_vf, ob_pol=ob_pol)[0]
                        ob_vf, ob_pol, reward, done, info = env.step(ac)
                        reward_this_epi += reward
                  # print(env.dynarand.stage, reward_this_epi/max_timestep, env.timestep)
                  print(stage, reward_this_epi/max_timestep, env.timestep)
                  reward_list.append(reward_this_epi/max_timestep)
      save_data(args.model, reward_list, np.repeat(stage_list, n_roll_per_stage))
      

        


if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument("-d", "--data", type=str, help="name of data csv file")
    parser.add_argument("-r", "--ref", type=str, default='GaitLibrary/GaitLibrary.gaitlib', help="reference motion name")
    parser.add_argument("-m", "--model", type=str, default='', help="model folder name")
    os.environ['TF_CPP_MIN_LOG_LEVEL'] = '3'

    args = parser.parse_args()
    main()

